On the Programmatic Generation of Reproducible Documents

Reproducible document standards, like R Markdown, facilitate the programmatic creation of documents whose content is itself programmatically generated. While these documents are generally not complete in the sense that they will not include prose content, generated by an author to provide context, a narrative, etc., programmatic generation can provide substantial efficiencies for structuring and constructing documents. This paper explores the programmatic generation of reproducible by distinguishing components than can be created by computational means from those requiring human-generated prose, providing guidelines for the generation of these documents, and identifying a use case in clinical trial reporting. These concepts and use case are illustrated through the listdown package for the R programming environment, which is is currently available on the Comprehensive R Archive Network (CRAN).

==> clean.sh <==
#! /bin/sh
rm *.aux 
rm *.bbl 
rm *.blg 
rm *.log 
rm *.out 
rm -rf kane-listdown_files 


==> supplemental-material/clean.sh <==
#! /bin/sh
rm *.rds 
rm *.pdf 
rm *.tex 
rm *.html 
rm -rf figure 
rm trial-report.rmd


==> supplemental-material/listdown/R/as-yml.r <==

# Helper function Eval Parse Paste (epp)
epp <- function(..., env = parent.frame(n = 2)) {
  eval(parse(text = paste0(...)), envir = env)
}

last_index_as_list <- function(loc) {
  re <- regexpr("\\[\\[[0-9]+\\]\\]$", loc)
  # Get the list location. Not the list element.
  paste0(substr(loc, 1, re[1] - 1),
         "[",
         gsub("\\]\\]", "", gsub("\\[\\[", "", substr(loc, re, nchar(loc)))),
         "]")
}

#' @title Turn a Computational Component List into YAML with Class Information
#'
#' @description Create an object of type yaml::yml from a list of
#' computational components. The function recursively descends into the list
#' and when an element type is not a list the class information substituted
#' for the object.
#' @param x a named list of computational components.
#' @importFrom yaml as.yaml
#' @examples
#'  library(ggplot2)
#'  cc_list <- list(
#'    Linear = ggplot(anscombe, aes(x = x1, y = y1)) + geom_point(),
#'   `Non Linear` = ggplot(anscombe, aes(x = x2, y = y2)) + geom_point(),
#'   `Outlier Vertical`= ggplot(anscombe, aes(x = x3, y = y3)) + geom_point(),
#'   `Outlier Horizontal` =  ggplot(anscombe, aes(x = x4, y = y4)) +
#'     geom_point())
#'
#'  as_ld_yml(cc_list)
#' @export
as_ld_yml <- function(x) {

  depth_first_copy <- function(loc = "") {
    elem <- epp("x", loc)
    locs <- vapply(seq_along(elem),
                  function(i) paste0(loc, "[[", i, "]]"), NA_character_)
    for (loc in locs) {
      elem <- epp("x", loc)

      if (inherits(elem, "list")) {
        depth_first_copy(loc)
      } else {
        loc_list <- last_index_as_list(loc)
        if (is.null(names(epp("x", loc_list)))) {
          eval(parse(text = paste("x", loc, " <<- paste(",
                     deparse(class(elem)), ", collapse = \":\")")))
        } else {
          # Wrap in a list for formatting.
          eval(parse(text = paste("x", loc, " <<- list(paste(",
                     deparse(class(elem)), ", collapse = \":\"))")))
        }
      }
    }
  }
  depth_first_copy()
  as.yaml(x)
}


==> supplemental-material/listdown/R/cc-dendro.r <==

#' @title Show the list of Computational Components as a Dendrogram
#'
#' @description This function creates text dendrograms from
#' a list of computational components. It is useful for
#' creating a dendrogram of the the computational components of a listdown
#' object allowing the user to view the components hierarchically.
#' @param x a named list of computational components
#' @importFrom crayon red
#' @examples
#' library(ggplot2)
#'
#' cc_list <- list(
#'   Linear = ggplot(anscombe, aes(x = x1, y = y1)) + geom_point(),
#'  `Non Linear` = ggplot(anscombe, aes(x = x2, y = y2)) + geom_point(),
#'  `Outlier Vertical`= ggplot(anscombe, aes(x = x3, y = y3)) + geom_point(),
#'  `Outlier Horizontal` =  ggplot(anscombe, aes(x = x4, y = y4)) +
#'    geom_point())
#'
#' ld_cc_dendro(cc_list)
#' @export
ld_cc_dendro <- function(x) {
  if (!is.list(x)) {
    stop(red("Argument should be a list type."))
  }

  tdt_impl <- function(x, prefix_string) {
    for (i in seq_along(x)) {
      list_name <- names(x[i])
      if (is.null(list_name)) {
        list_name <- '""'
      }
      vert_sep <- ifelse(i == length(x), " o-- ", " |-- ")
      tree_str <<- c(tree_str, paste0(prefix_string, vert_sep, list_name))
      if (!class(x[[i]])[1] == "list") {
        in_sep <- ifelse(i == length(x), "  ", " |")
        tree_str <<- c(tree_str,
                       paste0(prefix_string, in_sep, "  o-- ",
                             "object of type(s):",
                             paste0(class(x[[i]]), collapse = " ")))
      } else {
        tdt_impl(x[[i]], paste0(prefix_string, " "))
      }
    }
  }
  tree_str <- as.character(as.list(match.call())$x)
  tdt_impl(x, " ")
  class(tree_str) <- "ld_cc_dendro"
  tree_str
}

#' @export
print.ld_cc_dendro <- function(x, ...) {
  cat("\n", paste(x, sep = "", collapse = "\n"), "\n", "\n", sep = "")
  invisible(x)
}


==> supplemental-material/listdown/R/chunk-options.r <==

chunk_option_list <- c(
  "child",
  "code",
  "engine",
  "eval",
  "include",
  "purl",
  "collapse",
  "echo",
  "results",
  "error",
  "message",
  "warning",
  "comment",
  "highlight",
  "prompt",
  "strip.white",
  "tidy",
  "opts.label",
  "R.options",
  "ref.label",
  "autodep",
  "cache",
  "cache.comments",
  "cache.lazy",
  "cache.path",
  "cache.vars",
  "dependson",
  "anipots",
  "interval",
  "dev",
  "dev.args",
  "dpi",
  "external",
  "fig.align",
  "fig.cap",
  "fig.env",
  "fig.ext",
  "fig.height",
  "fig.width",
  "fig.keep",
  "fig.lp",
  "fig.path",
  "fig.pos",
  "fig.process",
  "fig.retina",
  "fig.scap",
  "fig.subcap",
  "fig.show",
  "fig.showtext",
  "out.extra",
  "out.height",
  "out.width",
  "resize.height",
  "resize.width",
  "sanitize",
  ""
  )

not_r_chunk_opts <- function(x) {
  x[!(vapply(x, function(opt) opt %in% chunk_option_list, FALSE))]
}

#' @title Apply Chunk Options to a Presentation Object
#' @description This function allows the user to set chunk options for
#' individual elements of a presentation list.
#' @param pres_obj the presentation list element whose chunk options should
#' be modified.
#' @param chunk_name the name of the chunk. By default this is NULL,
#' corresponding to no chunk name.
#' @param ... named chunk options and their values.
#' @param chunk_opts list of chunk options can be specified. Takes priority
#' over arguments provided to ...
#' @export
ld_chunk_opts <- function(pres_obj, chunk_name = NULL, ..., chunk_opts = NULL) {
  a <- attributes(pres_obj)
  if (is.null(chunk_opts)) {
    chunk_opts <- list(...)
  }
  not_r_chunk_opts <- not_r_chunk_opts(names(chunk_opts))
  if (length(not_r_chunk_opts) > 0) {
    stop(red("Unrecognized options:\n\t",
             paste(not_r_chunk_opts, collapse = "\n\t"),
             "\n", sep = ""))
  }
  a$listdown <- c(chunk_name, chunk_opts)
  attributes(pres_obj) <- a
  pres_obj
}


==> supplemental-material/listdown/R/chunk-writer.r <==
#' @title Create a listdown Object
#'
#' @description A listdown object provides information for how a presentation
#' list should be used to create an R Markdown document. It requires an
#' unquoted expression indicating how the presentation list will be loaded.
#' In addition, libraries required by the outputted document and other
#' parameters can be specified.
#' @param load_cc_expr an unquoted expression to load the presentation list.
#' @param package a quoted list of package required by the outputted document.
#' @param decorator a named list mapping the potential types of list elements
#' to a decorator function.
#' @param init_expr an initial expression that will be added to the outputted
#' document after the libraries have been called.
#' @param decorator_chunk_opts a named list mapping the potential types of list
#' elements to chunk options that should be included for those types.
#' @param default_decorator the decorator to use for list elements whose type
#' is not inherited from the decorator list. If NULL then the those
#' elements will not be included when the chunks are written. By default
#' this is identity, meaning that the elements will be passed directly
#' (through the identity() function).
#' @param ... default options sent to the chunks of the outputted document.
#' @param chunk_opts a named list of options sent to the chunks of outputted
#' documents. Note: takes priority over argument provided to ...
#' @importFrom crayon red
#' @export
listdown <- function(load_cc_expr,
                     package = NULL,
                     decorator = list(),
                     init_expr = NULL,
                     decorator_chunk_opts = list(),
                     default_decorator = identity,
                     ...,
                     chunk_opts = NULL) {

  if ( !("default_decorator" %in% names(as.list(match.call))) ) {
    default_decorator <- as.symbol("identity")
  } else {
    default_decorator <- as.list(match.call()$default_decorator)
  }

  if (is.null(chunk_opts)) {
    chunk_opts <- list(...)
  }

  not_r_chunk_opts <- not_r_chunk_opts(names(chunk_opts))
  if (length(not_r_chunk_opts) > 0) {
    stop(red("Unrecognized options:\n\t",
             paste(not_r_chunk_opts, collapse = "\n\t"),
             "\n", sep = ""))
  }

  # Check the chunk options of decorator_chunk_opts.
  for (i in seq_along(decorator_chunk_opts)) {
    not_r_chunk_opts <- not_r_chunk_opts(names(decorator_chunk_opts[[i]]))
    if (length(not_r_chunk_opts) > 0) {
      stop(red("Unrecognized options for element type",
               names(decorator_chunk_opts)[i], ":\n\t",
               paste(not_r_chunk_opts, collapse = "\n\t"),
               "\n", sep = ""))
    }
  }
  if ( !("decorator" %in% names(match.call())) ) {
    decorator <- NULL
  } else {
    decorator <- as.list(match.call()$decorator)[-1]
  }
  ret <- list(load_cc_expr = match.call()$load_cc_expr,
              decorator = decorator,
              package = package,
              init_expr = match.call()$init_expr,
              decorator_chunk_opts = decorator_chunk_opts,
              default_decorator = default_decorator,
              chunk_opts = chunk_opts)

  class(ret) <- "listdown"
  ret
}

#' @title Write a listdown Object to a String
#'
#' @description After a presentation list and listdown object have been
#' constructed the chunks can be rendered to a string, which can be appended
#' to a file, with appropriate headers, resulting in a compilable R Markdown
#' document.
#' @param ld the listdown object that provides
#' information on how a presentation object should be displayed in the
#' output.
#' @seealso \code{\link{listdown}}
#' @export
ld_make_chunks <- function(ld) {
  UseMethod("ld_make_chunks", ld)
}

#' @importFrom crayon red
ld_make_chunks.default <- function(ld) {
  stop(red("Don't know how to render an object of class ",
           paste(class(ld), collapse = ":"), ".", sep = ""))
}

#' @export
ld_make_chunks.listdown <- function(ld) {

  cc_list <- eval(ld$load_cc_expr)
  ret_string <- ""
  if (length(ld$package) > 0 || length(ld$init_expr)) {
    ret_string <-
      c(ret_string,
        sprintf("```{r%s}", make_chunk_option_string(ld$chunk_opts)))
    if (length(ld$package) > 0) {
      ret_string <-
        c(ret_string,
          as.character(vapply(eval(ld$package),
                       function(x) sprintf("library(%s)", as.character(x)),
                       NA_character_)),
          "",
          sprintf("cc_list <- %s", deparse(ld$load_cc_expr)))
      if (length(ld$init_expr)) {
        ret_string <- c(ret_string, "")
      }
    }
    if (length(ld$init_expr)) {
      ret_string <-
        c(ret_string,
          if (deparse(ld$init_expr[[1]]) == "{") {
            unlist(lapply(ld$init_expr[-1], function(x) c(deparse(x))))
          } else {
            deparse(ld$init_expr)
          })
    }
    ret_string <- c(ret_string, "```")
  }
  ret_string <- c(ret_string,
    depth_first_concat(cc_list, ld))
  ret_string
}


==> supplemental-material/listdown/R/depth-first-pres-list-visitor.r <==

list_loc_string <- function(ll) {
  if (is.null(ll)) {
    NULL
  } else {
    paste0("[[", paste0(ll, collapse = "]][["), "]]")
  }
}

list_loc_list_string <- function(ll) {
  if (length(ll) == 1) {
    paste0("[", ll, "]")
  } else {
    paste0(list_loc_string(ll[-length(ll)]), "[", ll[length(ll)], "]")
  }
}

list_loc_ind_to_name <- function(pl, env = parent.frame(n = 2)) {
  ret <- gsub("\\[\\[[0-9]+\\]\\]", "", pl)
  re <- gregexpr("\\[\\[[0-9]+\\]\\]", pl)[[1]]
  re_len <- attr(re, "match.length")
  for (i in seq_along(re)) {
    idx <- substr(pl, re[i], re[i] + re_len[i] - 1)
    idx_name <- names(epp(ret, last_index_as_list(idx)))
    # Wrap in backticks if the names isn't a valid variable name.
    if (idx_name != make.names(idx_name)) {
      idx_name <- paste0("`", idx_name, "`")
    }
    ret <- paste0(
      ret,
      ifelse(!is.null(idx_name),
             paste0("$", idx_name),
             idx))
  }
  ret
}

get_attribute_options <- function(ld, pres_obj = NULL) {
  ret <- list()
  if (!is.null(pres_obj) && "listdown" %in% names(attributes(pres_obj))) {
    ret <- attributes(pres_obj)$listdown
  }
  ret
}

make_chunk_option_string <- function(chunk_opts) {
  named_elements <- chunk_opts[names(chunk_opts) != ""]
  unnamed_element <- chunk_opts[names(chunk_opts) == ""]
  ret <- character()
  if (length(unnamed_element) > 0 && unnamed_element != "") {
    ret <- paste(ret, unnamed_element[[1]])
  }
  if (length(named_elements)) {
    opt_strings <- 
      paste(names(named_elements), 
            vapply(named_elements, deparse, NA_character_),
            sep = " = ")
    ret <- paste(opt_strings, collapse = ", ")
  }
  if (length(ret) > 0 && nchar(ret) > 0 && substr(ret, 1, 1) != " ") {
    ret <- paste0(" ", ret)
  }
  if (length(ret) == 0) {
    ret <- ""
  }
  ret
}

#' @importFrom crayon yellow
depth_first_concat <- function(cc_list, ld, heading = "#",
                               list_location = c()) {

  ret_str <- ""

  depth_first_concat_impl <- function(cc_list, ld, heading, list_location) {

    current_location <- paste0("cc_list", list_loc_string(list_location))


     list_locs <- lapply(seq_along(eval(parse(text = current_location))),
                         function(x) c(list_location, x))

    for (list_loc in list_locs) {
      pll <- paste0("cc_list", list_loc_list_string(list_loc))
      pl <- paste0("cc_list", list_loc_string(list_loc))
      pll_name <- names(eval(parse(text = pll)))
      if (length(pll_name) && pll_name != "") {
        ret_str <<- c(ret_str,
          sprintf(paste0(heading, " %s"), pll_name),
          "")
      }

      decorator_index <- which(
        vapply(names(ld$decorator),
               function(x) inherits(eval(parse(text = pl)), x), NA))

      if (length(decorator_index) > 1) {
        warning(yellow("Multiple matches to decorator of types:",
                       paste(names(decorator_index), collapse = " "),
                       ".\n\nUsing the first.", sep = " "))
      }

      chunk_opts <- ld$chunk_opts

      chunk_option_index <- which(
        vapply(names(ld$decorator_chunk_opts),
               function(x) inherits(eval(parse(text = pl)), x), NA))

      if (length(chunk_option_index) > 1) {
        warning(yellow("Multiple matches to chunk elemet option of types:",
                       paste(names(decorator_index), collapse = " "),
                       ".\n\nUsing the first.", sep = " "))
      }

      if (length(chunk_option_index) == 1) {
        new_chunk_opts <- ld$decorator_chunk_opts[[chunk_option_index]]
        for (i in seq_along(new_chunk_opts)) {
          chunk_opts[[names(new_chunk_opts)[i]]] <- new_chunk_opts[[i]]
        }
      }

      # Keep the last unnamed element (chunk name).
      unnamed_element <- which(names(chunk_opts) == "")
      if (length(unnamed_element) > 1) {
        chunk_opts <- chunk_opts[-unnamed_element[1]]
      }

      att_chunk_opts <- get_attribute_options(ld, eval(parse(text = pl)))

      for (i in seq_along(att_chunk_opts)) {
        chunk_opts[[names(att_chunk_opts)[i]]] <- att_chunk_opts[[i]]
      }

      # Keep the last unnamed element (chunk name).
      unnamed_element <- which(names(chunk_opts) == "")
      if (length(unnamed_element) > 1) {
        chunk_opts <- chunk_opts[-unnamed_element[1]]
      }

      chunk_opts_string <- make_chunk_option_string(chunk_opts)

      # Check to see if we have a decorator for the element.
      if (any(
        vapply(names(ld$decorator),
               function(x) inherits(eval(parse(text = pl)), x), NA))) {
        ret_str <<- c(
          ret_str,
          sprintf("```{r%s}", chunk_opts_string),
            ifelse(as.character(ld$decorator[[decorator_index]]) == "identity",
                   list_loc_ind_to_name(pl),
                   paste0(as.character(ld$decorator[decorator_index]),
                          "(", list_loc_ind_to_name(pl), ")")),
          "```",
          "")

      } else if (inherits(eval(parse(text = pl)), "list")) {
        depth_first_concat_impl(cc_list = cc_list, ld = ld,
                                heading = paste0(heading, "#"),
                                list_location = list_loc)
      } else {
        # It's not one of the decorators, and it's not a list. Use the
        # default decorator.
        if (!is.null(ld$default_decorator)) {
          ret_str <<- c(
            ret_str,
            sprintf("```{r%s}", chunk_opts_string),
                    ifelse(as.character(ld$default_decorator) == "identity",
                           list_loc_ind_to_name(pl),
                           paste0(as.character(ld$default_decorator),
                                  "(", list_loc_ind_to_name(pl), ")")),
                    "```",
                    "")
        }
      }
    }
  }
  depth_first_concat_impl(cc_list = cc_list, ld = ld, heading = heading,
                          list_location = list_location)
  while (length(ret_str) > 0 && ret_str[length(ret_str)] == "") {
    ret_str <- ret_str[-length(ret_str)]
  }
  ret_str
}


==> supplemental-material/listdown/R/headers.r <==
#' @title Create an R Markdown Header
#' @description Output an R Markdown header with specified parameters.
#' @param title the title of the page.
#' @param author the author of the page. The default is NULL - no author.
#' @param date the date for the page. The default is NULL - no date.
#' @param output the output format of the page. If NULL then no output format.
#' The default is an html document.
#' @export
ld_rmarkdown_header <- function(title,
                                author = NULL,
                                date = NULL,
                                output = c("html_document",
                                           "pdf_document",
                                           "word_document")) {
  ret <- list(title = title)
  if (!is.null(author)) {
    ret$author <- author
  }
  if (!is.null(date)) {
    ret$date <- date
  }
  ret$output <- output[1]
  class(ret) <- c("listdown_header", "list")
  ret
}

#' @title Create a workflowr Header
#' @description Output a workflowr R Markdown header with specified title.
#' @param title the title of the page.
#' @param toc should the table of contents be generated? Default FALSE.
#' @export
ld_workflowr_header <- function(title, toc = FALSE) {
  ret <- list(title = title,
       site = "workflowr::wflow_site",
       output =
         list(`workflowr::wflow_html` =
              list(toc = toc)),
       editor_options = list(chunk_output_type = "console"))
  class(ret) <- c("listdown_header", "list")
  ret
}

#' @export
print.listdown_header <- function(x, ...) {
  ret <- as.character(x)
  cat(ret, "\n", sep = "")
  invisible(ret)
}

#' @export
#' @importFrom yaml as.yaml
as.character.listdown_header <- function(x, ...) {
  c("---",
    unlist(strsplit(as.yaml(x, ...), "\n")),
    "---")
}


==> supplemental-material/listdown/R/ld-write-file.r <==

#' @title Write to an R Markdown File
#'
#' @description This function takes header information and a listdown 
#' object and writes to a specified file.
#' @param rmd_header either a character or listdown_header with R Markdown
#' header information.
#' @param ld the listdown object that provides
#' information on how a presentation object should be displayed in the
#' output.
#' @param file_name the output file to write to.
#' @examples
#' \dontrun{
#' library(ggplot2)
#'
#' cc_list <- list(
#'   Linear = ggplot(anscombe, aes(x = x1, y = y1)) + geom_point(),
#'  `Non Linear` = ggplot(anscombe, aes(x = x2, y = y2)) + geom_point(),
#'  `Outlier Vertical`= ggplot(anscombe, aes(x = x3, y = y3)) + geom_point(),
#'  `Outlier Horizontal` =  ggplot(anscombe, aes(x = x4, y = y4)) +
#'    geom_point())
#'
#' saveRDS(cc_list, "cc-list.rds")
#'
#' ld <- listdown(readRDS("cc-list.rds"),
#'                package = "ggplot2")
#'
#' ld_write_file(ld_rmarkdown_header(title = "The Anscombe Quartet",
#'                                   author = "Francis Anscombe",
#'                                   date = "1973"),
#'               ld,
#'               "anscombe-quartet.rmd")
#' }
#' @importFrom crayon red
#' @export
ld_write_file <- function(rmd_header, ld, file_name) {
  if (inherits(rmd_header, "listdown_header")) {
    rmd_header <- as.character(rmd_header)
  } else if ( !is.character(rmd_header) ) {
    stop(red("Argument rmd_header should be of type listdown_header or",
             "character."))
  }
  if (inherits(ld, "listdown")) {
    ld <- ld_make_chunks(ld)
  } else if ( !is.character(ld) ) {
    stop(red("Argument ld should be of type listdown or character."))
  }
  writeLines(c(rmd_header, ld), file_name)
}


==> supplemental-material/listdown/inst/doc/listdown.R <==
## ---- include = FALSE---------------------------------------------------------
knitr::opts_chunk$set(
  collapse = TRUE,
  comment = "#>"
)

## -----------------------------------------------------------------------------
# Use ggplot2 to create the visualizations.
library(ggplot2)

# Load the Anscombe Quartet.
data(anscombe)

# Create the ggplot objects to display.
computational_components <- list(
  Linear = ggplot(anscombe, aes(x = x1, y = y1)) + geom_point() + theme_bw(),
  `Non Linear` = ggplot(anscombe, aes(x = x2, y = y2)) + geom_point() + theme_bw(),
  `Outlier Vertical`= ggplot(anscombe, aes(x = x3, y = y3)) + geom_point() + theme_bw(),
  `Outlier Horizontal` = ggplot(anscombe, aes(x = x4, y = y4)) + geom_point() + theme_bw())

# Save the file to disk to be read by the output R Markdown document.
saveRDS(computational_components, "comp-comp.rds")

## -----------------------------------------------------------------------------
library(listdown)

ld <- listdown(load_cc_expr = readRDS("comp-comp.rds"),
               package = "ggplot2")

## -----------------------------------------------------------------------------
doc <- c(
  as.character(ld_rmarkdown_header("Anscombe's Quartet",
                                   author = "Francis Anscombe",
                                   date = "1973")),
  ld_make_chunks(ld))

cat("\n", paste(doc, collapse = "\n"))

## -----------------------------------------------------------------------------
ld <- listdown(load_cc_expr = readRDS("comp-comp.rds"), 
               package = "ggplot2",
               echo = FALSE)

cat(paste(ld_make_chunks(ld), collapse = "\n"))

## -----------------------------------------------------------------------------
computational_components$Data <- anscombe
saveRDS(computational_components, "comp-comp.rds")
cat(paste(ld_make_chunks(ld), collapse = "\n"))

## -----------------------------------------------------------------------------
library(DT)
ld <- listdown(load_cc_expr = readRDS("comp-comp.rds"), 
               package = c("ggplot2", "DT"),
               decorator = list(data.frame = datatable))
cat(paste(ld_make_chunks(ld), collapse = "\n"))

## -----------------------------------------------------------------------------
library(listdown)
library(ggplot2)

data(anscombe)

# Create the ggplot objects to display.
pres_list <- list(
  Linear = ggplot(anscombe, aes(x = x1, y = y1)) + geom_point() + theme_bw(),
  `Non Linear` = ggplot(anscombe, aes(x = x2, y = y2)) + geom_point() + theme_bw(),
  `Outlier Vertical`= ggplot(anscombe, aes(x = x3, y = y3)) + geom_point() + theme_bw(),
  `Outlier Horizontal` = ggplot(anscombe, aes(x = x4, y = y4)) + geom_point() + theme_bw())

## -----------------------------------------------------------------------------
saveRDS(pres_list, "pres-list.rds")

ld <- listdown(load_cc_expr = readRDS("pres-list.rds"),
               package = "ggplot2",
               decorator = list(ggplot = identity))

# Output an html document to a string.
doc <- c(
  "---",
  "author: Francis Anscombe",
  "date: '1973'",
  "title: Anscombe's Quartet",
  "output: html_document",
  "---",
  ld_make_chunks(ld))

## -----------------------------------------------------------------------------
library(rmarkdown)

writeLines(doc, file("anscombe.Rmd"))
render("anscombe.Rmd", quiet = TRUE)
browseURL("anscombe.html")



==> supplemental-material/listdown/inst/jss/kane-listdown/clean.sh <==
#! /bin/sh
rm *.aux 
rm *.bbl 
rm *.blg 
rm *.log 
rm *.out 
rm -rf kane-listdown_files 


==> supplemental-material/listdown/inst/jss/kane-listdown/supplemental-material/clean.sh <==
#! /bin/sh
rm *.rds 
rm *.pdf 
rm *.tex 
rm *.html 
rm -rf figure 
rm trial-report.rmd


==> supplemental-material/listdown/tests/testthat.R <==
library(testthat)
library(listdown)

test_check("listdown")


==> supplemental-material/listdown/tests/testthat/make-reference.r <==
make_reference <- FALSE


==> supplemental-material/listdown/tests/testthat/test-add-chunk-elem-option.r <==
context("Decorator Chunk Option")

source("make-reference.r")

if (make_reference) {
  dir.create("reference-data", showWarnings = FALSE)
}

pres_list <- list(iris = iris,
                  mtcars = mtcars)

saveRDS(pres_list, "reference-data/option-chunk-check.rds")

expect_error(
  listdown(readRDS("reference-data/option-check.rds"),
           package = "knitr",
           decorator = list(data.frame = kable),
           decorator_chunk_opts =
             list(data.frame = list("test_chunk", bunk = FALSE))))

ld <- listdown(readRDS("reference-data/option-check.rds"),
               package = "knitr",
               decorator = list(data.frame = kable),
               decorator_chunk_opts =
                 list(data.frame = list("test_chunk", echo = FALSE,
                                        results = "as.is")))


if (make_reference) {
  saveRDS(ld_make_chunks(ld),
          file.path("reference-data", "chunk-decorator-option-1.rds"))
}

expect_equal(ld_make_chunks(ld),
             readRDS(file.path("reference-data", 
                               "chunk-decorator-option-1.rds")))


==> supplemental-material/listdown/tests/testthat/test-add-chunk-option.r <==

context("Chunk Options")

source("make-reference.r")

if (make_reference) {
  dir.create("reference-data", showWarnings = FALSE)
}

pres_list <- list(iris = iris,
                  mtcars = mtcars)

saveRDS(pres_list, "reference-data/option-check.rds")

ld <- listdown(readRDS("reference-data/option-check.rds"),
               package = "knitr",
               decorator = list(data.frame = kable))

test_that("Only listdown objects can be used to make chunks.", {
  expect_error(ld_make_chunks(letters, 1:10))
})

if (make_reference) {
  saveRDS(ld_make_chunks(ld),
          file.path("reference-data", "chunk-option-1.rds"))
}

test_that("Output with no options works.", {
  expect_equal(ld_make_chunks(ld),
               readRDS(file.path("reference-data", "chunk-option-1.rds")))
})

pres_list$mtcars <- ld_chunk_opts(pres_list$mtcars,
                                  echo = FALSE, results = "as.is")

if (make_reference) {
  saveRDS(ld_make_chunks(ld),
          file.path("reference-data", "chunk-option-2.rds"))
}

test_that("Chunk options can be added.", {
  expect_equal(ld_make_chunks(ld),
               readRDS(file.path("reference-data", "chunk-option-2.rds")))
})

pres_list$iris <- ld_chunk_opts(pres_list$iris, chunk_name = "iris_chunk")

if (make_reference) {
  saveRDS(ld_make_chunks(ld),
          file.path("reference-data", "chunk-option-3.rds"))
}

test_that("Chunk names can be added.", {
  expect_equal(ld_make_chunks(ld),
               readRDS(file.path("reference-data", "chunk-option-3.rds")))
})

pres_list$iris <- ld_chunk_opts(pres_list$iris, echo = TRUE)

if (make_reference) {
  saveRDS(ld_make_chunks(ld),
          file.path("reference-data", "chunk-option-4.rds"))
}

test_that("Chunks can have names and options.", {
  expect_equal(ld_make_chunks(ld),
               readRDS(file.path("reference-data", "chunk-option-4.rds")))
})

test_that("Bad options can't be added.", {
  expect_error(ld_chunk_opts(pres_list$iris, no_way_jose = FALSE))
})

test_that("Options can be NULL", {
  plt <- ld_chunk_opts(pres_list$iris, results = NULL)
  expect_equal(attributes(plt)$listdown$results, NULL)
})

test_that("Arg liststs can be created.", {
  chunk_opts <- list(echo = FALSE, eval = TRUE)
  plt <- ld_chunk_opts(pres_list$iris, chunk_opts = chunk_opts)
  attributes(plt)$listdown$chunk_name <- NULL
  expect_equal(attributes(plt)$listdown, list(echo = FALSE, eval = TRUE))
})


==> supplemental-material/listdown/tests/testthat/test-as-yml.r <==
context("As YAML")

library(ggplot2)

source("make-reference.r")

if (make_reference) {
  dir.create("reference-data", showWarnings = FALSE)
}

cc_list <- list(
  Linear = ggplot(anscombe, aes(x = x1, y = y1)) + geom_point(),
  `Non Linear` = ggplot(anscombe, aes(x = x2, y = y2)) + geom_point(),
  `Outlier Vertical` = ggplot(anscombe, aes(x = x3, y = y3)) + geom_point(),
  `Outlier Horizontal` =  ggplot(anscombe, aes(x = x4, y = y4)) + geom_point(),
  a = list(b = 3, 4))

if (make_reference) {
  saveRDS(as_ld_yml(cc_list),
          file.path("reference-data", "as-yml.rds"))
}

expect_equal(as_ld_yml(cc_list),
             readRDS(file.path("reference-data", "as-yml.rds")))


==> supplemental-material/listdown/tests/testthat/test-cc-dendro.r <==
context("Dendrogram")

library(ggplot2)

if (make_reference) {
  dir.create("reference-data", showWarnings = FALSE)
}

cc_list <-
  list(
    Linear = ggplot(anscombe, aes(x = x1, y = y1)) + geom_point(),
    `Non Linear` = ggplot(anscombe, aes(x = x2, y = y2)) + geom_point(),
    `Outlier Vertical` = ggplot(anscombe, aes(x = x3, y = y3)) + geom_point(),
    `Outlier Horizontal` =  ggplot(anscombe, aes(x = x4, y = y4)) + geom_point()
  )

if (make_reference) {
  saveRDS(ld_cc_dendro(cc_list),
          file.path("reference-data", "cc-dendro.rds"))
}

expect_equal(ld_cc_dendro(cc_list),
             readRDS(file.path("reference-data", "cc-dendro.rds")))

expect_error(ld_cc_dendro(exp))

ldc <- ld_cc_dendro(cc_list)

pldc <- capture.output(print(ldc))

expect_equal(unclass(pldc), c("", unclass(ldc), ""))

pldc <- capture.output(ld_cc_dendro(list(3)))


==> supplemental-material/listdown/tests/testthat/test-chunk-opts.r <==

context("Chunk Options")

library(knitr)

ld <- listdown(readRDS("reference-data/option-check.rds"),
               package = "knitr",
               decorator = list(data.frame = kable))

test_that("Bad chunk options fail.", {
  expect_error(listdown(readRDS("reference-data/option-check.rds"),
               package = "knitr",
               decorators = list(data.frame = kable),
               bunk = letters))
})


==> supplemental-material/listdown/tests/testthat/test-headers.r <==
library(ggplot2)
library(DT)

context("Headers")

source("make-reference.r")

if (make_reference) {
  dir.create("reference-data", showWarnings = FALSE)
}

as.character(ld_rmarkdown_header("Workflow R", author = "Some Dude",
                              date = "2020"))

if (make_reference) {
  saveRDS(ld_rmarkdown_header("Workflow R", author = "Some Dude",
                              date = "2020"),
          file.path("reference-data", "test-rmarkdown-header.rds"))
}

mdh <- ld_rmarkdown_header("Workflow R", author = "Some Dude", date = "2020")
test_that("The R Markdown header hasn't changed.", {
  expect_equal(mdh,
               readRDS(file.path("reference-data",
                       "test-rmarkdown-header.rds")))
})

capture.output(mdh)

if (make_reference) {
  saveRDS(ld_workflowr_header("Workflow R"),
          file.path("reference-data", "test-workflowr-header.rds"))
}

wfr <- ld_workflowr_header("Workflow R")
test_that("The workflowrheader hasn't changed.", {
  expect_equal(wfr,
               readRDS(file.path("reference-data",
                       "test-workflowr-header.rds")))
})


==> supplemental-material/listdown/tests/testthat/test-make-chunks.r <==
library(ggplot2)
library(DT)

context("Make Chunks")

source("make-reference.r")

if (make_reference) {
  dir.create("reference-data", showWarnings = FALSE)
}

# The list we'll make an RMarkdown document from.
test_list <- list(
    iris = iris,
     Sepal.Length = list(
          Sepal.Width = ggplot(iris, aes(x = Sepal.Length, y = Sepal.Width)) +
            geom_point(),
          Petal.Length = ggplot(iris, aes(x = Sepal.Length, y = Sepal.Width)) +
            geom_point(),
     Colored = list(
          Sepal.Width = ggplot(iris, aes(x = Sepal.Length, y = Sepal.Width,
            color = Species)) + geom_point(),
          Petal.Length = ggplot(iris, aes(x = Sepal.Length, y = Petal.Length,
            color = Species)) + geom_point())))

# The listdown object. It needs the libraries to load, the decorators,
# and, coming soon, arbitrary code.
# If it sees a ggplot object, it does nothing. If it sees a dataframe
# it decorates with datatable from the DT package.

saveRDS(test_list, "reference-data/test_list.rds")
ld <- listdown(load_cc_expr = readRDS("reference-data/test_list.rds"),
               package = c("ggplot2", "DT", "purrr"),
               decorator = list(ggplot = identity,
                                data.frame = datatable),
               init_expr = {
                 datatable <- partial(DT::datatable,
                                      options = list(ordering = FALSE))
                 add_one <- function(x) {
                   x + 1
                 }
               })


test_that("A listdown object can be created.", {
  expect_true(inherits(ld, "listdown"))
})

# Create the RMarkdown string.

if (make_reference) {
  saveRDS(ld_make_chunks(ld),
           file.path("reference-data", "test-make-chunks-1.rds"))
}

test_that("The listdown object is the same as before.", {
  expect_equal(ld_make_chunks(ld),
               readRDS(file.path("reference-data", "test-make-chunks-1.rds")))
})

ld2 <- listdown(load_cc_expr = readRDS("reference-data/test_list.rds"),
                package = c("ggplot2", "DT", "purrr"),
                decorator = list(data.frame = datatable),
                init_expr = {
                  datatable <- partial(DT::datatable,
                                       options = list(ordering = FALSE))
                },
                echo = FALSE,
                warning = FALSE,
                message = FALSE)

test_that("A listdown object with initial expression can be created.", {
  expect_true(inherits(ld2, "listdown"))
})

# Create the RMarkdown string.

if (make_reference) {
  saveRDS(ld_make_chunks(ld2),
           file.path("reference-data", "test-make-chunks-2.rds"))
}

test_that("The listdown object with init expr is the same as before.", {
  expect_equal(ld_make_chunks(ld2),
               readRDS(file.path("reference-data", "test-make-chunks-2.rds")))
})

